Handling Background Noise in Neural Speech Generation

Recent advances in neural-network based generative modeling of speech has shown great potential for speech coding. However, the performance of such models drops when the input is not clean speech, e.g., in the presence of background noise, preventing its use in practical applications. In this paper we examine the reason and discuss methods to overcome this issue. Placing a denoising preprocessing stage when extracting features and target clean speech during training is shown to be the best performing strategy.

==> mos_scores.py <==
# Code and data for generating the X2Y MOS scores graphic.
import collections
import matplotlib.pyplot as plt

mstats = collections.namedtuple('mstats', ['low', 'mean', 'high'])
clean_stats = {
    'ref': mstats(4.455, 4.533, 4.612),
    'dc2c': mstats(4.021, 4.117, 4.212),
    'c2c': mstats(3.97, 4.080, 4.185),
    'n2c': mstats(3.629, 3.743, 3.857),
    'n2n': mstats(3.690, 3.800, 3.910),
    # 'dn2n': mstats(3.656, 3.763, 3.871),
}
noisy_stats = {
    'dc2c': mstats(3.700, 3.827, 3.954),
    'ref': mstats(3.633, 3.740, 3.847),
    'n2n': mstats(3.383, 3.493, 3.604),
    # 'dn2n': mstats(3.261, 3.373, 3.486),
    'n2c': mstats(3.029, 3.163, 3.298),
    'c2c': mstats(2.961, 3.097, 3.233),
}
labels = list(noisy_stats.keys())

x = np.arange(len(labels))  # the label locations
width = 0.35  # the width of the bars

fig, ax = plt.subplots()
fig.set_size_inches(8, 5)
rects_noisy = ax.bar(x - width/2, [noisy_stats[m].mean for m in labels], 
                     width, label='noisy')
rects_clean = ax.bar(x + width/2, [clean_stats[m].mean for m in labels], 
                     width, label='clean')
for p, m in zip(x, labels):
  plt.plot([p + width/2, p + width/2], 
           [clean_stats[m].low, clean_stats[m].high], 'k')
  plt.plot([p - width/2, p - width/2], 
           [noisy_stats[m].low, noisy_stats[m].high], 'k')

  n_height = rects_noisy[p].get_height()
  n_pos = rects_noisy[p].get_x() #  + rects_noisy[p].get_width() / 2
  ax.annotate('%5.2f' % noisy_stats[m].mean,
              xy=(n_pos, n_height),
              xytext=(0, 10), textcoords="offset points",
              ha='left', va='bottom')

  c_height = rects_clean[p].get_height()
  c_pos = rects_clean[p].get_x() #  + rects_noisy[p].get_width() / 2
  ax.annotate('%5.2f' % clean_stats[m].mean,
              xy=(c_pos, c_height),
              xytext=(0, 10), textcoords="offset points",
              ha='left', va='bottom')

ax.set_ylabel('Mean Opinion Score')
ax.set_yticks([1, 2, 3, 4, 5])
ax.set_ylim(1, 5)

ax.set_xlabel('Noise Handling Strategy')
ax.set_xticks(x)
ax.set_xticklabels(labels)
ax.legend()
